Dynamically-coupled partial-waves in $\rho\pi$ isospin-2 scattering from lattice QCD

We present the first determination of $\rho \pi$ scattering, incorporating dynamically-coupled partial-waves, using lattice QCD, a first-principles numerical approach to QCD. Considering the case of isospin-2 $\rho \pi$, we calculate partial-wave amplitudes with $J \le 3$ and determine the degree of dynamical mixing between the coupled $S$ and $D$-wave channels with $J^P=1^+$. The analysis makes use of the relationship between scattering amplitudes and the discrete spectrum of states in the finite volume lattice. Constraints on the scattering amplitudes are provided by over one hundred energy levels computed on two lattice volumes at various overall momenta and in several irreducible representations of the relevant symmetry groups. The spectra follow from variational analyses of matrices of correlations functions computed with large bases of meson-meson operators. Calculations are performed with degenerate light and strange quarks tuned to the physical strange quark mass so that $m_\pi \sim 700$ MeV, ensuring that the $\rho$ is stable against strong decay. This work demonstrates the successful application of techniques, opening the door to calculations of scattering processes that incorporate the effects of dynamically-coupled partial-waves, including those involving resonances or bound states.

==> anc/all_correlated_Ecm_levels.txt <==
********************************
The centre-of-mass energy levels and correlations between levels, used in the scattering analysis, are given in this file.  The data are presented as in the following example:

   V20_d000_A1m_#0 ::  0.406837 +/-  0.000492 [[ 0.000492 ]] ::

V20 - refers to the spatial lattice extent in lattice units, i.e. L/a_s = 20.
d000 - specifies the overall momentum in units of 2 pi/L, i.e. [0,0,0]. 
A1m - denotes the lattice irrep (with positive (p) or negative (m) parity for irreps at rest).
#0 - indicates that this is the nth energy level within the irrep.
0.406837 - the centre-of-mass energy in units of the temporal lattice spacing, i.e. a_t E_cm = 0.406837 .
0.000492 - the statistical uncertainty. 
[[ 0.000492 ]] - the statistical uncertainty added in quadrature to the uncertainty arising from the anisotropy when converting the energy from the lattice frame to the centre-of-mass frame.

The matrix below the energy levels presents the correlations between each energy level on a given volume (the matrix is symmetric and so only the upper triangular part is shown). The matrix is ordered in the same way as the energy levels are presented.

Those intending to make use of the energy levels provided here are welcome to discuss the data with the authors. We kindly ask that the following wording appear in the acknowledgements section of any preprint, conference proceeding, journal publication or similar manuscript that makes use of the provided energy levels:

"Finite-volume energy levels taken from Ref. [X] were provided by the Hadron Spectrum Collaboration -- no endorsement on their part of the analysis presented in the current paper should be assumed."


********************************
20^3 lattice volume
********************************

     V20_d000_A1m_#0 ::  0.406837 +/-  0.000492 [[ 0.000492 ]] :: 
      V20_d000_Em_#0 ::  0.404418 +/-  0.000512 [[ 0.000512 ]] :: 
     V20_d000_T1m_#0 ::  0.407960 +/-  0.000535 [[ 0.000535 ]] :: 
     V20_d000_T1p_#0 ::  0.364309 +/-  0.000603 [[ 0.000603 ]] :: 
     V20_d000_T2m_#0 ::  0.404924 +/-  0.000527 [[ 0.000527 ]] :: 
     V20_d000_T2p_#0 ::  0.407681 +/-  0.000526 [[ 0.000526 ]] :: 
     V20_d000_T1p_#1 ::  0.406335 +/-  0.000507 [[ 0.000507 ]] :: 
      V20_d001_A2_#0 ::  0.369834 +/-  0.000417 [[ 0.000497 ]] :: 
      V20_d001_E2_#0 ::  0.371463 +/-  0.000383 [[ 0.000468 ]] :: 
      V20_d001_A2_#1 ::  0.378328 +/-  0.000471 [[ 0.000540 ]] :: 
      V20_d001_E2_#1 ::  0.379233 +/-  0.000521 [[ 0.000584 ]] :: 
      V20_d002_A1_#0 ::  0.409238 +/-  0.000364 [[ 0.001045 ]] :: 
      V20_d002_A2_#0 ::  0.365802 +/-  0.000538 [[ 0.001221 ]] :: 
      V20_d002_B1_#0 ::  0.406600 +/-  0.000359 [[ 0.001049 ]] :: 
      V20_d002_B2_#0 ::  0.405634 +/-  0.000359 [[ 0.001051 ]] :: 
      V20_d002_E2_#0 ::  0.365340 +/-  0.000414 [[ 0.001173 ]] :: 
      V20_d002_A2_#1 ::  0.387623 +/-  0.000492 [[ 0.001145 ]] :: 
      V20_d002_B2_#1 ::  0.408017 +/-  0.000368 [[ 0.001049 ]] :: 
      V20_d002_E2_#1 ::  0.389810 +/-  0.000520 [[ 0.001152 ]] :: 
      V20_d002_A2_#2 ::  0.407871 +/-  0.000463 [[ 0.001086 ]] :: 
      V20_d002_E2_#2 ::  0.407040 +/-  0.000372 [[ 0.001053 ]] :: 
      V20_d002_E2_#3 ::  0.407711 +/-  0.000382 [[ 0.001054 ]] :: 
      V20_d002_E2_#4 ::  0.409702 +/-  0.000406 [[ 0.001059 ]] :: 
      V20_d011_A1_#0 ::  0.385967 +/-  0.000356 [[ 0.000630 ]] :: 
      V20_d011_A2_#0 ::  0.376961 +/-  0.000360 [[ 0.000642 ]] :: 
      V20_d011_B1_#0 ::  0.377783 +/-  0.000407 [[ 0.000668 ]] :: 
      V20_d011_B2_#0 ::  0.377716 +/-  0.000472 [[ 0.000710 ]] :: 
      V20_d011_A2_#1 ::  0.384455 +/-  0.000356 [[ 0.000631 ]] :: 
      V20_d011_B1_#1 ::  0.388126 +/-  0.000364 [[ 0.000632 ]] :: 
      V20_d011_B2_#1 ::  0.386250 +/-  0.000385 [[ 0.000646 ]] :: 
      V20_d011_A2_#2 ::  0.387970 +/-  0.000359 [[ 0.000629 ]] :: 
      V20_d011_B1_#2 ::  0.391617 +/-  0.000549 [[ 0.000750 ]] :: 
      V20_d011_B2_#2 ::  0.387509 +/-  0.000427 [[ 0.000671 ]] :: 
      V20_d011_A2_#3 ::  0.391362 +/-  0.000386 [[ 0.000641 ]] :: 
      V20_d011_B2_#3 ::  0.392301 +/-  0.000539 [[ 0.000742 ]] :: 
      V20_d111_A1_#0 ::  0.394955 +/-  0.000322 [[ 0.000826 ]] :: 
      V20_d111_A2_#0 ::  0.383147 +/-  0.000426 [[ 0.000893 ]] :: 
      V20_d111_E2_#0 ::  0.383845 +/-  0.000476 [[ 0.000916 ]] :: 
      V20_d111_A1_#1 ::  0.400813 +/-  0.000343 [[ 0.000824 ]] :: 
      V20_d111_A2_#1 ::  0.393929 +/-  0.000436 [[ 0.000879 ]] :: 
      V20_d111_E2_#1 ::  0.392289 +/-  0.000361 [[ 0.000847 ]] :: 
      V20_d111_A2_#2 ::  0.395111 +/-  0.000435 [[ 0.000876 ]] :: 
      V20_d111_E2_#2 ::  0.395523 +/-  0.000338 [[ 0.000832 ]] :: 
      V20_d111_A2_#3 ::  0.399372 +/-  0.000465 [[ 0.000885 ]] :: 
      V20_d111_E2_#3 ::  0.392934 +/-  0.000441 [[ 0.000883 ]] :: 
      V20_d111_A2_#4 ::  0.401543 +/-  0.000490 [[ 0.000895 ]] :: 
      V20_d111_E2_#4 ::  0.398447 +/-  0.000355 [[ 0.000834 ]] :: 
      V20_d111_A2_#5 ::  0.404513 +/-  0.000443 [[ 0.000865 ]] :: 
      V20_d111_E2_#5 ::  0.398997 +/-  0.000421 [[ 0.000863 ]] :: 
      V20_d111_E2_#6 ::  0.400987 +/-  0.000384 [[ 0.000842 ]] :: 
      V20_d111_E2_#7 ::  0.404458 +/-  0.000443 [[ 0.000865 ]] :: 


  1.00  0.95  0.90  0.75  0.90  0.88  0.95  0.39  0.42  0.30  0.29  0.10 -0.03  0.11  0.06  0.06  0.02 -0.01  0.04  0.03 -0.01  0.02  0.06  0.50  0.50  0.43  0.35  0.46  0.51  0.45  0.52  0.36  0.40  0.43  0.30  0.50  0.39  0.38  0.52  0.43  0.50  0.43  0.46  0.41  0.37  0.37  0.50  0.41  0.41  0.46  0.41
        1.00  0.90  0.70  0.90  0.84  0.88  0.41  0.40  0.31  0.24  0.10 -0.03  0.11  0.05  0.06  0.02 -0.02  0.04  0.03 -0.01  0.03  0.06  0.49  0.49  0.42  0.36  0.46  0.48  0.45  0.51  0.34  0.41  0.43  0.32  0.49  0.38  0.37  0.51  0.44  0.47  0.41  0.46  0.40  0.36  0.36  0.49  0.40  0.38  0.46  0.40
              1.00  0.69  0.98  0.90  0.87  0.35  0.42  0.29  0.25  0.09 -0.06  0.11  0.04  0.06  0.02 -0.02  0.02  0.00 -0.01  0.02  0.05  0.49  0.49  0.44  0.38  0.44  0.49  0.47  0.52  0.34  0.43  0.42  0.33  0.50  0.39  0.39  0.53  0.44  0.48  0.40  0.50  0.39  0.35  0.36  0.46  0.40  0.40  0.46  0.38
                    1.00  0.69  0.75  0.76  0.32  0.42  0.26  0.42  0.11 -0.03  0.12  0.08  0.09  0.04 -0.00  0.05  0.04 -0.02  0.07  0.08  0.49  0.43  0.42  0.36  0.43  0.52  0.38  0.47  0.42  0.40  0.41  0.35  0.38  0.31  0.34  0.45  0.39  0.43  0.37  0.33  0.38  0.31  0.34  0.40  0.36  0.39  0.39  0.37
                          1.00  0.90  0.87  0.36  0.42  0.29  0.26  0.09 -0.04  0.10  0.03  0.05  0.03 -0.02  0.02  0.01 -0.01  0.01  0.04  0.50  0.49  0.44  0.38  0.45  0.50  0.46  0.53  0.35  0.43  0.43  0.32  0.49  0.38  0.38  0.53  0.44  0.47  0.40  0.49  0.39  0.34  0.37  0.46  0.40  0.40  0.46  0.38
                                1.00  0.92  0.32  0.45  0.25  0.31  0.11 -0.02  0.11  0.06  0.09  0.03  0.00  0.03  0.02 -0.00  0.02  0.07  0.54  0.48  0.48  0.38  0.44  0.55  0.47  0.49  0.37  0.43  0.40  0.33  0.50  0.38  0.36  0.54  0.44  0.49  0.42  0.46  0.39  0.34  0.38  0.45  0.40  0.43  0.42  0.37
                                      1.00  0.35  0.43  0.27  0.31  0.10 -0.02  0.10  0.07  0.08  0.03  0.01  0.04  0.03  0.01  0.04  0.07  0.52  0.48  0.45  0.35  0.47  0.53  0.45  0.50  0.38  0.40  0.41  0.30  0.50  0.39  0.36  0.52  0.43  0.51  0.43  0.44  0.40  0.36  0.38  0.47  0.41  0.42  0.43  0.38
                                            1.00  0.56  0.66  0.41  0.35  0.38  0.34  0.37  0.29  0.17  0.45  0.26  0.33  0.45  0.31  0.29  0.32  0.32  0.29  0.29  0.52  0.33  0.25  0.41  0.29  0.32  0.39  0.30  0.30  0.18  0.28  0.36  0.26  0.32  0.24  0.29  0.33  0.42  0.21  0.47  0.25  0.33  0.34  0.41
                                                  1.00  0.48  0.64  0.45  0.35  0.45  0.43  0.56  0.22  0.33  0.46  0.34  0.32  0.43  0.44  0.55  0.34  0.47  0.34  0.40  0.56  0.30  0.36  0.45  0.36  0.30  0.32  0.39  0.30  0.34  0.47  0.39  0.44  0.36  0.35  0.39  0.35  0.33  0.42  0.35  0.41  0.36  0.34
                                                        1.00  0.47  0.26  0.35  0.24  0.28  0.25  0.17  0.32  0.22  0.24  0.34  0.26  0.20  0.29  0.25  0.24  0.27  0.38  0.28  0.21  0.35  0.32  0.28  0.39  0.29  0.28  0.13  0.24  0.30  0.22  0.28  0.19  0.26  0.25  0.37  0.19  0.34  0.22  0.29  0.34  0.44
                                                              1.00  0.32  0.24  0.32  0.37  0.40  0.14  0.24  0.25  0.23  0.25  0.34  0.34  0.39  0.22  0.30  0.25  0.32  0.43  0.17  0.26  0.65  0.25  0.23  0.23  0.31  0.16  0.26  0.36  0.28  0.37  0.23  0.25  0.27  0.36  0.22  0.33  0.21  0.38  0.26  0.36
                                                                    1.00  0.51  0.91  0.74  0.73  0.42  0.65  0.56  0.65  0.62  0.72  0.78  0.48  0.40  0.45  0.40  0.48  0.48  0.37  0.48  0.30  0.44  0.42  0.42  0.45  0.35  0.39  0.52  0.46  0.49  0.45  0.42  0.51  0.39  0.44  0.51  0.47  0.43  0.42  0.38
                                                                          1.00  0.50  0.51  0.47  0.52  0.63  0.62  0.74  0.61  0.51  0.48  0.32  0.34  0.30  0.41  0.38  0.31  0.38  0.34  0.22  0.45  0.33  0.40  0.29  0.29  0.34  0.29  0.39  0.33  0.40  0.30  0.47  0.28  0.38  0.33  0.40  0.30  0.30  0.33
                                                                                1.00  0.75  0.73  0.43  0.64  0.55  0.66  0.60  0.73  0.79  0.48  0.41  0.44  0.42  0.47  0.49  0.39  0.49  0.31  0.45  0.42  0.43  0.46  0.35  0.41  0.53  0.47  0.51  0.46  0.44  0.52  0.39  0.45  0.54  0.48  0.47  0.44  0.41
                                                                                      1.00  0.72  0.36  0.69  0.51  0.68  0.69  0.82  0.73  0.40  0.37  0.32  0.31  0.47  0.41  0.28  0.42  0.33  0.32  0.35  0.29  0.46  0.29  0.37  0.48  0.41  0.53  0.41  0.37  0.50  0.46  0.40  0.54  0.43  0.45  0.41  0.43
                                                                                            1.00  0.36  0.58  0.65  0.59  0.55  0.80  0.83  0.56  0.31  0.45  0.29  0.37  0.56  0.30  0.35  0.38  0.32  0.30  0.30  0.44  0.26  0.34  0.51  0.42  0.49  0.39  0.35  0.45  0.38  0.39  0.48  0.40  0.45  0.39  0.37
                                                                                                  1.00  0.52  0.42  0.53  0.47  0.41  0.40  0.32  0.39  0.32  0.46  0.30  0.34  0.43  0.37  0.13  0.48  0.31  0.41  0.31  0.41  0.39  0.35  0.47  0.34  0.47  0.37  0.42  0.18  0.47  0.28  0.47  0.24  0.34  0.23
                                                                                                        1.00  0.47  0.64  0.87  0.69  0.62  0.34  0.36  0.30  0.40  0.46  0.34  0.37  0.43  0.19  0.42  0.37  0.38  0.43  0.32  0.42  0.42  0.41  0.40  0.42  0.41  0.48  0.42  0.40  0.49  0.44  0.35  0.39  0.35
                                                                                                              1.00  0.61  0.46  0.61  0.63  0.43  0.33  0.39  0.31  0.31  0.43  0.32  0.32  0.23  0.34  0.29  0.30  0.31  0.26  0.30  0.37  0.37  0.36  0.39  0.27  0.39  0.21  0.37  0.35  0.38  0.29  0.32  0.27
                                                                                                                    1.00  0.60  0.68  0.65  0.40  0.42  0.38  0.49  0.44  0.41  0.45  0.43  0.22  0.53  0.38  0.52  0.38  0.36  0.39  0.38  0.48  0.43  0.49  0.33  0.57  0.30  0.46  0.40  0.49  0.34  0.33  0.34
                                                                                                                          1.00  0.69  0.59  0.32  0.29  0.28  0.33  0.45  0.32  0.29  0.36  0.24  0.36  0.32  0.35  0.40  0.29  0.39  0.40  0.39  0.41  0.38  0.37  0.47  0.41  0.36  0.49  0.41  0.33  0.40  0.40
                                                                                                                                1.00  0.83  0.46  0.34  0.42  0.33  0.40  0.47  0.31  0.37  0.31  0.36  0.33  0.32  0.44  0.30  0.38  0.47  0.41  0.49  0.41  0.35  0.47  0.38  0.39  0.49  0.42  0.38  0.39  0.37
                                                                                                                                      1.00  0.53  0.33  0.50  0.35  0.38  0.54  0.33  0.37  0.32  0.38  0.35  0.35  0.43  0.29  0.38  0.50  0.45  0.51  0.43  0.35  0.48  0.33  0.43  0.48  0.45  0.36  0.40  0.36
                                                                                                                                            1.00  0.58  0.83  0.58  0.59  0.97  0.57  0.66  0.57  0.63  0.55  0.49  0.47  0.35  0.41  0.57  0.48  0.53  0.46  0.42  0.46  0.36  0.44  0.47  0.46  0.42  0.44  0.39
                                                                                                                                                  1.00  0.57  0.61  0.52  0.59  0.83  0.80  0.32  0.65  0.71  0.51  0.48  0.53  0.42  0.47  0.49  0.48  0.53  0.49  0.44  0.36  0.48  0.42  0.51  0.38  0.39  0.34
                                                                                                                                                        1.00  0.60  0.49  0.83  0.59  0.61  0.43  0.63  0.53  0.49  0.45  0.35  0.44  0.49  0.51  0.51  0.43  0.42  0.44  0.30  0.40  0.39  0.43  0.30  0.40  0.31
                                                                                                                                                              1.00  0.64  0.59  0.69  0.66  0.25  0.91  0.56  0.73  0.39  0.40  0.52  0.46  0.60  0.46  0.50  0.42  0.55  0.21  0.47  0.37  0.49  0.25  0.43  0.32
                                                                                                                                                                    1.00  0.60  0.48  0.69  0.44  0.68  0.57  0.60  0.44  0.30  0.42  0.54  0.46  0.52  0.42  0.43  0.52  0.42  0.37  0.56  0.41  0.44  0.51  0.50
                                                                                                                                                                          1.00  0.57  0.67  0.61  0.64  0.56  0.52  0.47  0.36  0.42  0.57  0.49  0.54  0.46  0.42  0.47  0.37  0.45  0.47  0.46  0.43  0.44  0.40
                                                                                                                                                                                1.00  0.74  0.23  0.78  0.63  0.63  0.49  0.55  0.42  0.44  0.54  0.44  0.57  0.50  0.49  0.24  0.54  0.36  0.56  0.30  0.38  0.27
                                                                                                                                                                                      1.00  0.39  0.72  0.86  0.57  0.47  0.43  0.43  0.54  0.50  0.53  0.52  0.47  0.49  0.44  0.49  0.51  0.51  0.47  0.47  0.43
                                                                                                                                                                                            1.00  0.29  0.35  0.28  0.33  0.17  0.25  0.38  0.25  0.40  0.23  0.28  0.27  0.42  0.20  0.36  0.22  0.46  0.27  0.43
                                                                                                                                                                                                  1.00  0.60  0.81  0.41  0.43  0.51  0.49  0.63  0.49  0.55  0.45  0.60  0.25  0.52  0.40  0.54  0.30  0.48  0.37
                                                                                                                                                                                                        1.00  0.50  0.40  0.32  0.35  0.43  0.39  0.42  0.41  0.38  0.39  0.35  0.42  0.41  0.45  0.36  0.36  0.36
                                                                                                                                                                                                              1.00  0.32  0.34  0.39  0.38  0.48  0.37  0.43  0.34  0.51  0.21  0.44  0.34  0.46  0.30  0.35  0.35
                                                                                                                                                                                                                    1.00  0.65  0.67  0.79  0.70  0.80  0.66  0.83  0.65  0.55  0.61  0.74  0.65  0.56  0.69  0.58
                                                                                                                                                                                                                          1.00  0.57  0.51  0.69  0.56  0.81  0.68  0.60  0.34  0.73  0.43  0.76  0.42  0.48  0.34
                                                                                                                                                                                                                                1.00  0.68  0.77  0.73  0.68  0.74  0.70  0.39  0.63  0.59  0.66  0.41  0.71  0.52
                                                                                                                                                                                                                                      1.00  0.75  0.84  0.66  0.72  0.70  0.52  0.63  0.84  0.65  0.61  0.82  0.66
                                                                                                                                                                                                                                            1.00  0.78  0.83  0.69  0.85  0.37  0.78  0.63  0.81  0.43  0.70  0.49
                                                                                                                                                                                                                                                  1.00  0.70  0.72  0.72  0.55  0.67  0.76  0.69  0.59  0.77  0.64
                                                                                                                                                                                                                                                        1.00  0.66  0.78  0.43  0.89  0.59  0.92  0.52  0.63  0.45
                                                                                                                                                                                                                                                              1.00  0.62  0.51  0.62  0.63  0.65  0.54  0.73  0.59
                                                                                                                                                                                                                                                                    1.00  0.45  0.74  0.74  0.80  0.52  0.68  0.58
                                                                                                                                                                                                                                                                          1.00  0.37  0.61  0.39  0.71  0.48  0.60
                                                                                                                                                                                                                                                                                1.00  0.55  0.95  0.47  0.62  0.43
                                                                                                                                                                                                                                                                                      1.00  0.60  0.67  0.75  0.71
                                                                                                                                                                                                                                                                                            1.00  0.49  0.64  0.46
                                                                                                                                                                                                                                                                                                  1.00  0.55  0.66
                                                                                                                                                                                                                                                                                                        1.00  0.78
                                                                                                                                                                                                                                                                                                              1.00



********************************
24^3 lattice volume
********************************

     V24_d000_A1m_#0 ::  0.393197 +/-  0.001314 [[ 0.001314 ]] :: 
      V24_d000_Em_#0 ::  0.391764 +/-  0.001222 [[ 0.001222 ]] :: 
     V24_d000_T1m_#0 ::  0.394256 +/-  0.000408 [[ 0.000408 ]] :: 
     V24_d000_T1p_#0 ::  0.363775 +/-  0.000253 [[ 0.000253 ]] :: 
     V24_d000_T2m_#0 ::  0.392492 +/-  0.000414 [[ 0.000414 ]] :: 
     V24_d000_T2p_#0 ::  0.393852 +/-  0.000441 [[ 0.000441 ]] :: 
     V24_d000_T1p_#1 ::  0.394055 +/-  0.000330 [[ 0.000330 ]] :: 
     V24_d000_T1p_#2 ::  0.397235 +/-  0.000285 [[ 0.000285 ]] :: 
      V24_d001_A1_#0 ::  0.399850 +/-  0.000257 [[ 0.000310 ]] :: 
      V24_d001_A2_#0 ::  0.368213 +/-  0.000252 [[ 0.000315 ]] :: 
      V24_d001_B1_#0 ::  0.398261 +/-  0.000232 [[ 0.000290 ]] :: 
      V24_d001_B2_#0 ::  0.398166 +/-  0.000204 [[ 0.000269 ]] :: 
      V24_d001_E2_#0 ::  0.369157 +/-  0.000282 [[ 0.000340 ]] :: 
      V24_d001_A1_#1 ::  0.404304 +/-  0.000209 [[ 0.000271 ]] :: 
      V24_d001_A2_#1 ::  0.374224 +/-  0.000257 [[ 0.000317 ]] :: 
      V24_d001_B1_#1 ::  0.403118 +/-  0.000219 [[ 0.000279 ]] :: 
      V24_d001_B2_#1 ::  0.399049 +/-  0.000273 [[ 0.000324 ]] :: 
      V24_d001_E2_#1 ::  0.374950 +/-  0.000241 [[ 0.000304 ]] :: 
      V24_d001_A2_#2 ::  0.398990 +/-  0.000210 [[ 0.000273 ]] :: 
      V24_d001_B2_#2 ::  0.403691 +/-  0.000224 [[ 0.000283 ]] :: 
      V24_d001_E2_#2 ::  0.398308 +/-  0.000250 [[ 0.000305 ]] :: 
      V24_d001_A2_#3 ::  0.399837 +/-  0.000244 [[ 0.000300 ]] :: 
      V24_d001_B2_#3 ::  0.402930 +/-  0.000201 [[ 0.000265 ]] :: 
      V24_d001_E2_#3 ::  0.399524 +/-  0.000357 [[ 0.000397 ]] :: 
      V24_d001_A2_#4 ::  0.403594 +/-  0.000200 [[ 0.000264 ]] :: 
      V24_d001_E2_#4 ::  0.400847 +/-  0.000306 [[ 0.000352 ]] :: 
      V24_d001_A2_#5 ::  0.405992 +/-  0.000273 [[ 0.000322 ]] :: 
      V24_d001_E2_#5 ::  0.403510 +/-  0.000195 [[ 0.000260 ]] :: 
      V24_d001_E2_#6 ::  0.403825 +/-  0.000204 [[ 0.000267 ]] :: 
      V24_d001_E2_#7 ::  0.406318 +/-  0.000215 [[ 0.000275 ]] :: 
      V24_d002_A1_#0 ::  0.395956 +/-  0.000232 [[ 0.000740 ]] :: 
      V24_d002_A2_#0 ::  0.364682 +/-  0.000238 [[ 0.000799 ]] :: 
      V24_d002_B1_#0 ::  0.394433 +/-  0.000235 [[ 0.000744 ]] :: 
      V24_d002_B2_#0 ::  0.394229 +/-  0.000205 [[ 0.000735 ]] :: 
      V24_d002_E2_#0 ::  0.365361 +/-  0.000234 [[ 0.000797 ]] :: 
      V24_d002_A2_#1 ::  0.381326 +/-  0.000317 [[ 0.000796 ]] :: 
      V24_d002_B2_#1 ::  0.394973 +/-  0.000305 [[ 0.000768 ]] :: 
      V24_d002_E2_#1 ::  0.382321 +/-  0.000498 [[ 0.000882 ]] :: 
      V24_d002_A2_#2 ::  0.394766 +/-  0.000210 [[ 0.000736 ]] :: 
      V24_d002_E2_#2 ::  0.394769 +/-  0.000230 [[ 0.000741 ]] :: 
      V24_d002_A2_#3 ::  0.396774 +/-  0.000319 [[ 0.000771 ]] :: 
      V24_d002_E2_#3 ::  0.395340 +/-  0.000303 [[ 0.000766 ]] :: 
      V24_d002_A2_#4 ::  0.399638 +/-  0.000241 [[ 0.000737 ]] :: 
      V24_d002_E2_#4 ::  0.396983 +/-  0.000248 [[ 0.000744 ]] :: 
      V24_d002_E2_#5 ::  0.400246 +/-  0.000259 [[ 0.000742 ]] :: 
      V24_d011_A1_#0 ::  0.378732 +/-  0.000444 [[ 0.000576 ]] :: 
      V24_d011_A2_#0 ::  0.372552 +/-  0.000412 [[ 0.000556 ]] :: 
      V24_d011_B1_#0 ::  0.373139 +/-  0.000409 [[ 0.000553 ]] :: 
      V24_d011_B2_#0 ::  0.372641 +/-  0.000374 [[ 0.000529 ]] :: 
      V24_d011_A1_#1 ::  0.403109 +/-  0.000463 [[ 0.000577 ]] :: 
      V24_d011_A2_#1 ::  0.378185 +/-  0.000376 [[ 0.000526 ]] :: 
      V24_d011_B1_#1 ::  0.380109 +/-  0.000361 [[ 0.000514 ]] :: 
      V24_d011_B2_#1 ::  0.379655 +/-  0.000300 [[ 0.000473 ]] :: 
      V24_d011_A1_#2 ::  0.407387 +/-  0.000329 [[ 0.000475 ]] :: 
      V24_d011_A2_#2 ::  0.380338 +/-  0.000311 [[ 0.000480 ]] :: 
      V24_d011_B1_#2 ::  0.382789 +/-  0.000652 [[ 0.000746 ]] :: 
      V24_d011_B2_#2 ::  0.378706 +/-  0.000312 [[ 0.000482 ]] :: 
      V24_d011_A1_#3 ::  0.409362 +/-  0.000336 [[ 0.000478 ]] :: 
      V24_d011_A2_#3 ::  0.383479 +/-  0.000368 [[ 0.000517 ]] :: 
      V24_d011_B1_#3 ::  0.404505 +/-  0.000787 [[ 0.000859 ]] :: 
      V24_d011_B2_#3 ::  0.383630 +/-  0.000328 [[ 0.000489 ]] :: 
      V24_d011_A1_#4 ::  0.408720 +/-  0.000517 [[ 0.000619 ]] :: 
      V24_d011_A2_#4 ::  0.403454 +/-  0.000541 [[ 0.000642 ]] :: 
      V24_d011_B1_#4 ::  0.402892 +/-  0.000247 [[ 0.000425 ]] :: 
      V24_d011_B2_#4 ::  0.403998 +/-  0.000355 [[ 0.000494 ]] :: 
      V24_d011_A2_#5 ::  0.403054 +/-  0.000752 [[ 0.000827 ]] :: 
      V24_d011_B1_#5 ::  0.408058 +/-  0.000375 [[ 0.000507 ]] :: 
      V24_d011_B2_#5 ::  0.408083 +/-  0.000415 [[ 0.000537 ]] :: 
      V24_d011_A2_#6 ::  0.408126 +/-  0.000354 [[ 0.000492 ]] :: 
      V24_d011_B1_#6 ::  0.408686 +/-  0.000277 [[ 0.000439 ]] :: 
      V24_d011_B2_#6 ::  0.408590 +/-  0.000301 [[ 0.000454 ]] :: 
      V24_d011_A2_#7 ::  0.408111 +/-  0.000275 [[ 0.000438 ]] :: 
      V24_d011_B1_#7 ::  0.409744 +/-  0.000303 [[ 0.000455 ]] :: 
      V24_d011_B2_#7 ::  0.409449 +/-  0.000379 [[ 0.000509 ]] :: 
      V24_d111_A1_#0 ::  0.384444 +/-  0.000295 [[ 0.000618 ]] :: 
      V24_d111_A2_#0 ::  0.376743 +/-  0.000391 [[ 0.000678 ]] :: 
      V24_d111_E2_#0 ::  0.377674 +/-  0.000375 [[ 0.000668 ]] :: 
      V24_d111_A1_#1 ::  0.389676 +/-  0.000208 [[ 0.000575 ]] :: 
      V24_d111_A2_#1 ::  0.384348 +/-  0.000217 [[ 0.000585 ]] :: 
      V24_d111_E2_#1 ::  0.383508 +/-  0.000266 [[ 0.000606 ]] :: 
      V24_d111_A2_#2 ::  0.385137 +/-  0.000319 [[ 0.000629 ]] :: 
      V24_d111_E2_#2 ::  0.384218 +/-  0.000226 [[ 0.000588 ]] :: 
      V24_d111_A2_#3 ::  0.388900 +/-  0.000217 [[ 0.000579 ]] :: 
      V24_d111_E2_#3 ::  0.385341 +/-  0.000288 [[ 0.000613 ]] :: 
      V24_d111_A2_#4 ::  0.390560 +/-  0.000285 [[ 0.000606 ]] :: 
      V24_d111_E2_#4 ::  0.388280 +/-  0.000257 [[ 0.000596 ]] :: 
      V24_d111_A2_#5 ::  0.392596 +/-  0.000284 [[ 0.000603 ]] :: 
      V24_d111_E2_#5 ::  0.388968 +/-  0.000329 [[ 0.000629 ]] :: 
      V24_d111_E2_#6 ::  0.389813 +/-  0.000322 [[ 0.000625 ]] :: 
      V24_d111_E2_#7 ::  0.392661 +/-  0.000332 [[ 0.000627 ]] :: 


  1.00  0.94  0.22  0.10  0.23  0.22  0.06  0.08  0.03  0.13  0.06  0.08 -0.04  0.06  0.11  0.09  0.19  0.01  0.07  0.01  0.22  0.16  0.06  0.22  0.07  0.20  0.22  0.05  0.05  0.03  0.02  0.03  0.02 -0.02 -0.01 -0.00 -0.01 -0.02 -0.02  0.02 -0.02 -0.05  0.03 -0.01 -0.00  0.15  0.22  0.11  0.25  0.08  0.13  0.20  0.20  0.11  0.18  0.16  0.32  0.06  0.16  0.42  0.16  0.33  0.30  0.01  0.12  0.39  0.38  0.42  0.13  0.14  0.16  0.01  0.16  0.27  0.29  0.22  0.22  0.11  0.10  0.30  0.34  0.09  0.12  0.27  0.28  0.16  0.28  0.29  0.36  0.35
        1.00  0.27  0.12  0.28  0.23  0.08  0.10  0.05  0.20  0.08  0.09 -0.02  0.07  0.18  0.10  0.24  0.02  0.08  0.06  0.27  0.21  0.06  0.23  0.07  0.22  0.27  0.08  0.06  0.04  0.03  0.02  0.02 -0.02 -0.01 -0.00 -0.03 -0.00 -0.02  0.01 -0.03 -0.05  0.02 -0.01 -0.00  0.16  0.23  0.13  0.25  0.11  0.16  0.18  0.22  0.13  0.19  0.11  0.32  0.08  0.18  0.41  0.19  0.34  0.31  0.01  0.14  0.38  0.38  0.41  0.15  0.15  0.15  0.04  0.15  0.25  0.30  0.25  0.26  0.13  0.12  0.29  0.36  0.12  0.15  0.31  0.30  0.20  0.31  0.31  0.40  0.39
              1.00  0.63  0.99  0.90  0.51  0.59  0.46  0.47  0.51  0.51  0.41  0.51  0.52  0.53  0.43  0.43  0.49  0.53  0.47  0.48  0.49  0.31  0.49  0.37  0.47  0.50  0.51  0.48 -0.01 -0.00 -0.01 -0.02 -0.01 -0.01 -0.06  0.06 -0.02 -0.01 -0.05 -0.05 -0.01 -0.00  0.01  0.31  0.24  0.36  0.28  0.26  0.31  0.32  0.38  0.34  0.35  0.12  0.32  0.36  0.30  0.09  0.38  0.21  0.20  0.39  0.29  0.13  0.27  0.23  0.31  0.39  0.38  0.43  0.39  0.24  0.37  0.28  0.32  0.50  0.49  0.41  0.38  0.52  0.51  0.42  0.41  0.46  0.42  0.34  0.40  0.38
                    1.00  0.63  0.63  0.70  0.79  0.57  0.48  0.65  0.66  0.54  0.70  0.51  0.67  0.42  0.66  0.66  0.57  0.47  0.46  0.70  0.37  0.71  0.44  0.45  0.63  0.68  0.68  0.23  0.20  0.24  0.23  0.20  0.14  0.10  0.16  0.25  0.20  0.07  0.14  0.18  0.22  0.22  0.20  0.15  0.24  0.20  0.20  0.21  0.22  0.26  0.25  0.21  0.09  0.16  0.26  0.20  0.02  0.25  0.09  0.10  0.26  0.23  0.06  0.14  0.10  0.22  0.26  0.27  0.30  0.27  0.16  0.44  0.32  0.33  0.65  0.63  0.47  0.37  0.62  0.67  0.43  0.45  0.54  0.47  0.38  0.38  0.37
                          1.00  0.91  0.52  0.60  0.46  0.47  0.51  0.51  0.41  0.51  0.51  0.53  0.43  0.43  0.49  0.52  0.47  0.48  0.49  0.31  0.49  0.37  0.47  0.49  0.51  0.48 -0.00  0.00 -0.00 -0.02 -0.01 -0.00 -0.06  0.06 -0.01 -0.01 -0.05 -0.05 -0.01  0.00  0.01  0.31  0.24  0.37  0.28  0.26  0.32  0.33  0.38  0.34  0.35  0.12  0.32  0.36  0.30  0.09  0.38  0.21  0.20  0.39  0.29  0.12  0.27  0.23  0.31  0.39  0.38  0.44  0.39  0.24  0.38  0.28  0.32  0.51  0.50  0.42  0.38  0.51  0.51  0.42  0.40  0.46  0.41  0.34  0.40  0.38
                                1.00  0.52  0.61  0.48  0.39  0.54  0.51  0.43  0.56  0.40  0.56  0.35  0.45  0.51  0.41  0.38  0.38  0.51  0.31  0.51  0.38  0.35  0.43  0.49  0.51 -0.01 -0.00 -0.01 -0.03 -0.01 -0.01 -0.06  0.05 -0.02 -0.02 -0.06 -0.07 -0.02 -0.00 -0.00  0.34  0.22  0.38  0.28  0.24  0.29  0.38  0.35  0.33  0.32  0.14  0.30  0.37  0.26  0.09  0.34  0.18  0.19  0.37  0.27  0.11  0.25  0.21  0.29  0.35  0.40  0.43  0.42  0.21  0.34  0.21  0.26  0.45  0.44  0.39  0.31  0.43  0.47  0.35  0.35  0.40  0.36  0.32  0.32  0.31
                                      1.00  0.94  0.65  0.46  0.57  0.58  0.64  0.56  0.47  0.61  0.40  0.61  0.57  0.44  0.44  0.45  0.58  0.37  0.59  0.43  0.43  0.47  0.53  0.51  0.15  0.18  0.16  0.18  0.14  0.14  0.12  0.12  0.20  0.18  0.10  0.17  0.15  0.17  0.15  0.24  0.13  0.24  0.17  0.19  0.22  0.23  0.25  0.26  0.17  0.05  0.13  0.29  0.16  0.00  0.25  0.07  0.08  0.23  0.21  0.04  0.12  0.08  0.23  0.26  0.27  0.28  0.29  0.14  0.41  0.30  0.33  0.48  0.48  0.45  0.36  0.48  0.55  0.40  0.42  0.58  0.43  0.36  0.35  0.35
                                            1.00  0.69  0.47  0.65  0.63  0.67  0.66  0.50  0.70  0.42  0.65  0.62  0.50  0.46  0.47  0.63  0.39  0.63  0.46  0.46  0.54  0.59  0.60  0.20  0.18  0.20  0.20  0.18  0.15  0.12  0.15  0.22  0.19  0.10  0.17  0.17  0.21  0.19  0.26  0.14  0.27  0.19  0.20  0.24  0.26  0.29  0.27  0.19  0.07  0.14  0.31  0.19  0.01  0.28  0.08  0.08  0.25  0.23  0.04  0.14  0.09  0.24  0.29  0.31  0.32  0.32  0.16  0.43  0.29  0.35  0.56  0.55  0.46  0.38  0.54  0.60  0.43  0.45  0.59  0.46  0.39  0.38  0.37
                                                  1.00  0.61  0.89  0.75  0.81  0.81  0.61  0.84  0.59  0.72  0.75  0.57  0.62  0.63  0.72  0.58  0.72  0.66  0.57  0.61  0.69  0.71  0.48  0.37  0.48  0.39  0.39  0.35  0.33  0.34  0.41  0.38  0.30  0.40  0.33  0.43  0.38  0.45  0.27  0.50  0.31  0.33  0.38  0.47  0.44  0.45  0.41  0.13  0.36  0.47  0.36  0.14  0.43  0.24  0.25  0.43  0.38  0.12  0.29  0.24  0.43  0.48  0.52  0.46  0.51  0.28  0.35  0.27  0.28  0.42  0.44  0.37  0.33  0.42  0.46  0.35  0.38  0.47  0.38  0.35  0.28  0.29
                                                        1.00  0.61  0.67  0.57  0.60  0.89  0.62  0.86  0.55  0.64  0.74  0.86  0.91  0.61  0.52  0.61  0.61  0.83  0.70  0.65  0.56  0.32  0.56  0.32  0.37  0.30  0.40  0.50  0.25  0.36  0.51  0.51  0.38  0.44  0.32  0.29  0.36  0.36  0.39  0.38  0.37  0.45  0.35  0.49  0.45  0.46  0.10  0.48  0.44  0.41  0.16  0.48  0.30  0.30  0.44  0.40  0.19  0.40  0.34  0.43  0.46  0.44  0.44  0.43  0.30  0.38  0.35  0.39  0.40  0.43  0.36  0.39  0.49  0.46  0.46  0.42  0.53  0.42  0.36  0.41  0.40
                                                              1.00  0.84  0.73  0.88  0.62  0.94  0.59  0.74  0.84  0.66  0.64  0.63  0.81  0.55  0.81  0.65  0.57  0.70  0.78  0.80  0.53  0.41  0.54  0.45  0.43  0.41  0.30  0.40  0.46  0.43  0.27  0.37  0.36  0.49  0.45  0.37  0.25  0.45  0.33  0.28  0.34  0.40  0.42  0.40  0.39  0.13  0.36  0.44  0.33  0.14  0.40  0.24  0.24  0.48  0.34  0.14  0.30  0.25  0.37  0.47  0.48  0.53  0.47  0.30  0.36  0.24  0.28  0.47  0.50  0.38  0.32  0.48  0.51  0.37  0.38  0.45  0.38  0.33  0.28  0.29
                                                                    1.00  0.71  0.89  0.65  0.86  0.63  0.75  0.98  0.75  0.71  0.67  0.93  0.56  0.92  0.64  0.61  0.78  0.87  0.84  0.53  0.51  0.54  0.57  0.48  0.42  0.36  0.36  0.58  0.51  0.33  0.44  0.43  0.53  0.47  0.34  0.27  0.40  0.37  0.29  0.37  0.41  0.47  0.42  0.40  0.19  0.39  0.45  0.33  0.13  0.45  0.22  0.23  0.49  0.36  0.13  0.33  0.28  0.39  0.48  0.51  0.52  0.52  0.33  0.38  0.28  0.30  0.49  0.52  0.44  0.34  0.52  0.58  0.39  0.38  0.47  0.38  0.33  0.33  0.33
                                                                          1.00  0.70  0.56  0.72  0.50  0.84  0.71  0.54  0.55  0.55  0.68  0.56  0.68  0.63  0.49  0.64  0.73  0.75  0.39  0.35  0.39  0.37  0.46  0.34  0.28  0.40  0.38  0.37  0.27  0.42  0.32  0.47  0.42  0.45  0.19  0.53  0.23  0.21  0.29  0.50  0.36  0.37  0.31  0.18  0.26  0.41  0.26  0.10  0.35  0.13  0.18  0.40  0.27  0.05  0.19  0.14  0.35  0.35  0.49  0.42  0.49  0.16  0.27  0.19  0.20  0.36  0.37  0.28  0.24  0.36  0.40  0.25  0.30  0.40  0.30  0.27  0.22  0.21
                                                                                1.00  0.61  0.95  0.58  0.76  0.88  0.73  0.63  0.62  0.90  0.52  0.90  0.62  0.57  0.77  0.88  0.90  0.54  0.46  0.54  0.49  0.45  0.39  0.32  0.35  0.50  0.48  0.30  0.38  0.41  0.51  0.47  0.35  0.23  0.39  0.33  0.26  0.32  0.40  0.41  0.38  0.37  0.16  0.34  0.42  0.32  0.13  0.40  0.20  0.21  0.45  0.34  0.12  0.29  0.24  0.35  0.44  0.46  0.50  0.47  0.29  0.36  0.23  0.29  0.51  0.51  0.39  0.30  0.52  0.56  0.35  0.36  0.45  0.37  0.32  0.30  0.31
                                                                                      1.00  0.64  0.82  0.56  0.63  0.80  0.81  0.88  0.61  0.50  0.61  0.58  0.87  0.73  0.67  0.57  0.30  0.49  0.30  0.33  0.28  0.32  0.45  0.23  0.32  0.46  0.47  0.34  0.48  0.29  0.29  0.33  0.32  0.35  0.36  0.35  0.43  0.32  0.47  0.42  0.46  0.10  0.44  0.42  0.43  0.16  0.47  0.30  0.28  0.43  0.38  0.19  0.37  0.31  0.40  0.46  0.41  0.44  0.40  0.30  0.35  0.32  0.34  0.42  0.42  0.32  0.38  0.50  0.45  0.44  0.43  0.51  0.44  0.34  0.42  0.43
                                                                                            1.00  0.61  0.75  0.86  0.69  0.66  0.65  0.85  0.55  0.85  0.65  0.61  0.74  0.83  0.84  0.50  0.42  0.51  0.46  0.42  0.39  0.32  0.36  0.47  0.44  0.29  0.38  0.37  0.48  0.45  0.38  0.24  0.42  0.35  0.29  0.36  0.43  0.45  0.42  0.38  0.15  0.36  0.46  0.33  0.15  0.44  0.23  0.23  0.47  0.36  0.14  0.31  0.26  0.38  0.47  0.49  0.53  0.50  0.32  0.38  0.24  0.30  0.49  0.50  0.42  0.33  0.50  0.54  0.38  0.39  0.48  0.40  0.34  0.32  0.32
                                                                                                  1.00  0.47  0.64  0.69  0.90  0.94  0.57  0.63  0.57  0.70  0.86  0.64  0.61  0.53  0.34  0.52  0.33  0.37  0.30  0.35  0.61  0.23  0.37  0.50  0.59  0.43  0.43  0.33  0.28  0.35  0.34  0.36  0.46  0.36  0.43  0.36  0.49  0.43  0.45  0.12  0.49  0.42  0.41  0.24  0.46  0.36  0.33  0.39  0.42  0.26  0.46  0.41  0.42  0.47  0.44  0.42  0.43  0.37  0.43  0.36  0.40  0.38  0.42  0.39  0.43  0.48  0.42  0.51  0.45  0.49  0.45  0.37  0.43  0.43
                                                                                                        1.00  0.75  0.60  0.53  0.52  0.77  0.49  0.78  0.59  0.48  0.72  0.82  0.84  0.42  0.40  0.43  0.43  0.47  0.37  0.26  0.36  0.45  0.41  0.24  0.39  0.38  0.50  0.53  0.36  0.18  0.43  0.22  0.20  0.27  0.42  0.34  0.35  0.29  0.23  0.23  0.40  0.26  0.08  0.34  0.12  0.15  0.40  0.25  0.06  0.17  0.13  0.32  0.34  0.47  0.46  0.47  0.16  0.28  0.19  0.21  0.43  0.43  0.31  0.24  0.43  0.47  0.27  0.30  0.41  0.31  0.27  0.24  0.24
                                                                                                              1.00  0.73  0.67  0.66  0.93  0.57  0.93  0.65  0.60  0.77  0.86  0.84  0.52  0.49  0.53  0.55  0.47  0.41  0.37  0.37  0.58  0.50  0.33  0.44  0.42  0.52  0.47  0.34  0.26  0.39  0.39  0.30  0.38  0.40  0.46  0.42  0.40  0.17  0.38  0.46  0.33  0.13  0.44  0.21  0.22  0.47  0.37  0.12  0.31  0.26  0.39  0.47  0.51  0.53  0.52  0.32  0.38  0.24  0.29  0.48  0.51  0.43  0.31  0.51  0.57  0.38  0.35  0.45  0.36  0.31  0.31  0.31
                                                                                                                    1.00  0.69  0.77  0.72  0.36  0.73  0.45  0.76  0.87  0.81  0.71  0.40  0.54  0.41  0.42  0.35  0.37  0.38  0.28  0.41  0.54  0.37  0.30  0.52  0.40  0.37  0.21  0.24  0.25  0.31  0.24  0.30  0.22  0.38  0.32  0.39  0.09  0.34  0.33  0.33  0.08  0.37  0.22  0.19  0.42  0.31  0.12  0.29  0.23  0.28  0.41  0.34  0.43  0.33  0.29  0.29  0.23  0.27  0.48  0.47  0.27  0.28  0.56  0.49  0.35  0.33  0.41  0.33  0.25  0.31  0.31
                                                                                                                          1.00  0.93  0.63  0.69  0.63  0.76  0.86  0.68  0.68  0.59  0.37  0.49  0.36  0.40  0.34  0.35  0.54  0.24  0.40  0.52  0.55  0.47  0.40  0.36  0.32  0.39  0.36  0.41  0.42  0.35  0.43  0.43  0.49  0.46  0.46  0.17  0.51  0.43  0.41  0.30  0.47  0.38  0.39  0.43  0.41  0.31  0.50  0.47  0.45  0.47  0.48  0.43  0.46  0.37  0.42  0.42  0.41  0.42  0.45  0.44  0.49  0.49  0.46  0.50  0.49  0.52  0.50  0.42  0.47  0.45
                                                                                                                                1.00  0.61  0.60  0.61  0.69  0.90  0.71  0.66  0.58  0.35  0.54  0.35  0.39  0.31  0.37  0.56  0.25  0.38  0.52  0.57  0.41  0.45  0.34  0.30  0.36  0.35  0.37  0.43  0.38  0.45  0.37  0.51  0.46  0.49  0.13  0.50  0.45  0.43  0.21  0.49  0.35  0.34  0.45  0.43  0.24  0.46  0.40  0.44  0.50  0.46  0.45  0.44  0.36  0.40  0.37  0.40  0.42  0.44  0.38  0.44  0.51  0.45  0.49  0.46  0.52  0.46  0.37  0.44  0.43
                                                                                                                                      1.00  0.49  0.99  0.59  0.56  0.79  0.89  0.87  0.50  0.47  0.51  0.53  0.46  0.40  0.32  0.32  0.54  0.48  0.29  0.38  0.41  0.50  0.47  0.29  0.24  0.34  0.34  0.24  0.32  0.34  0.41  0.36  0.36  0.17  0.34  0.39  0.30  0.11  0.39  0.18  0.19  0.44  0.32  0.10  0.27  0.22  0.33  0.41  0.43  0.48  0.44  0.29  0.35  0.22  0.28  0.50  0.52  0.40  0.28  0.50  0.59  0.35  0.33  0.43  0.34  0.29  0.30  0.31
                                                                                                                                            1.00  0.49  0.95  0.58  0.46  0.54  0.55  0.29  0.25  0.29  0.29  0.33  0.20  0.36  0.26  0.31  0.26  0.38  0.54  0.22  0.36  0.29  0.44  0.25  0.45  0.26  0.27  0.31  0.49  0.33  0.37  0.36  0.18  0.40  0.39  0.33  0.43  0.30  0.34  0.45  0.26  0.29  0.32  0.37  0.37  0.38  0.31  0.49  0.34  0.50  0.24  0.32  0.33  0.30  0.28  0.31  0.35  0.42  0.31  0.32  0.36  0.44  0.36  0.42  0.40  0.33  0.31
                                                                                                                                                  1.00  0.59  0.56  0.80  0.89  0.87  0.50  0.47  0.51  0.52  0.45  0.39  0.32  0.32  0.54  0.47  0.28  0.37  0.41  0.49  0.46  0.28  0.23  0.33  0.34  0.24  0.32  0.33  0.41  0.36  0.36  0.17  0.34  0.39  0.30  0.11  0.39  0.18  0.19  0.44  0.32  0.09  0.27  0.22  0.33  0.41  0.42  0.48  0.43  0.29  0.35  0.21  0.27  0.50  0.52  0.40  0.28  0.49  0.59  0.35  0.32  0.44  0.33  0.28  0.31  0.31
                                                                                                                                                        1.00  0.66  0.55  0.63  0.65  0.35  0.33  0.35  0.34  0.38  0.25  0.41  0.29  0.35  0.34  0.43  0.55  0.29  0.42  0.35  0.45  0.27  0.48  0.29  0.30  0.34  0.52  0.38  0.40  0.38  0.21  0.42  0.43  0.35  0.40  0.35  0.33  0.44  0.31  0.33  0.30  0.38  0.37  0.41  0.36  0.51  0.39  0.52  0.27  0.36  0.34  0.33  0.33  0.37  0.38  0.42  0.37  0.39  0.40  0.45  0.42  0.44  0.40  0.36  0.35
                                                                                                                                                              1.00  0.69  0.62  0.53  0.30  0.46  0.30  0.34  0.28  0.29  0.52  0.20  0.33  0.45  0.55  0.42  0.43  0.30  0.29  0.31  0.38  0.34  0.40  0.37  0.44  0.34  0.49  0.42  0.47  0.13  0.48  0.41  0.45  0.24  0.46  0.39  0.34  0.40  0.42  0.27  0.45  0.40  0.42  0.49  0.42  0.41  0.40  0.38  0.40  0.37  0.40  0.41  0.42  0.39  0.45  0.49  0.42  0.51  0.47  0.49  0.48  0.42  0.49  0.48
                                                                                                                                                                    1.00  0.89  0.81  0.41  0.50  0.42  0.48  0.45  0.35  0.35  0.28  0.47  0.50  0.34  0.35  0.46  0.43  0.42  0.27  0.25  0.32  0.29  0.20  0.28  0.32  0.36  0.32  0.38  0.18  0.33  0.33  0.33  0.14  0.34  0.22  0.22  0.43  0.26  0.14  0.29  0.24  0.29  0.37  0.40  0.43  0.40  0.27  0.31  0.24  0.25  0.51  0.49  0.33  0.30  0.52  0.49  0.34  0.35  0.41  0.36  0.29  0.32  0.32
                                                                                                                                                                          1.00  0.94  0.48  0.49  0.49  0.50  0.51  0.39  0.34  0.36  0.51  0.51  0.32  0.42  0.45  0.54  0.52  0.32  0.21  0.38  0.31  0.19  0.26  0.39  0.37  0.33  0.33  0.21  0.31  0.36  0.29  0.14  0.35  0.18  0.20  0.44  0.28  0.12  0.27  0.23  0.31  0.38  0.46  0.47  0.46  0.27  0.34  0.23  0.26  0.52  0.52  0.38  0.30  0.53  0.56  0.35  0.36  0.44  0.36  0.29  0.32  0.32
                                                                                                                                                                                1.00  0.49  0.44  0.50  0.49  0.52  0.37  0.29  0.39  0.50  0.46  0.27  0.41  0.40  0.58  0.53  0.33  0.19  0.40  0.28  0.18  0.24  0.39  0.33  0.32  0.30  0.17  0.26  0.37  0.26  0.13  0.31  0.15  0.19  0.40  0.25  0.10  0.21  0.18  0.30  0.34  0.45  0.47  0.46  0.21  0.31  0.20  0.23  0.49  0.49  0.35  0.26  0.49  0.53  0.31  0.32  0.40  0.33  0.27  0.26  0.27
                                                                                                                                                                                      1.00  0.70  0.98  0.82  0.80  0.60  0.48  0.55  0.83  0.76  0.45  0.61  0.68  0.88  0.78  0.32  0.27  0.37  0.33  0.26  0.31  0.34  0.37  0.39  0.40  0.11  0.36  0.39  0.35  0.17  0.35  0.26  0.26  0.46  0.32  0.20  0.29  0.24  0.37  0.45  0.43  0.51  0.41  0.28  0.30  0.26  0.23  0.48  0.51  0.34  0.27  0.48  0.51  0.30  0.29  0.35  0.29  0.29  0.22  0.23
                                                                                                                                                                                            1.00  0.70  0.76  0.66  0.71  0.69  0.38  0.74  0.90  0.68  0.53  0.84  0.67  0.60  0.26  0.33  0.26  0.34  0.28  0.36  0.27  0.40  0.38  0.45  0.09  0.42  0.38  0.38  0.11  0.38  0.27  0.24  0.48  0.33  0.20  0.35  0.29  0.35  0.43  0.38  0.49  0.36  0.29  0.31  0.29  0.30  0.44  0.46  0.30  0.27  0.51  0.49  0.35  0.30  0.41  0.29  0.27  0.30  0.30
                                                                                                                                                                                                  1.00  0.83  0.81  0.60  0.48  0.55  0.84  0.76  0.45  0.62  0.69  0.88  0.78  0.33  0.28  0.37  0.34  0.27  0.32  0.35  0.38  0.39  0.41  0.12  0.36  0.40  0.35  0.17  0.35  0.26  0.26  0.46  0.34  0.20  0.30  0.25  0.37  0.45  0.44  0.53  0.41  0.29  0.30  0.26  0.25  0.49  0.52  0.36  0.27  0.49  0.51  0.31  0.29  0.35  0.29  0.30  0.22  0.23
                                                                                                                                                                                                        1.00  0.86  0.62  0.57  0.45  0.99  0.80  0.53  0.67  0.69  0.78  0.73  0.30  0.30  0.31  0.35  0.25  0.34  0.34  0.42  0.39  0.40  0.16  0.39  0.40  0.34  0.15  0.38  0.23  0.23  0.48  0.33  0.18  0.32  0.28  0.37  0.44  0.45  0.50  0.44  0.32  0.34  0.29  0.26  0.53  0.54  0.41  0.29  0.49  0.53  0.33  0.31  0.40  0.31  0.31  0.26  0.27
                                                                                                                                                                                                              1.00  0.55  0.47  0.57  0.86  0.70  0.43  0.68  0.61  0.87  0.80  0.36  0.27  0.39  0.27  0.19  0.28  0.40  0.32  0.36  0.36  0.15  0.32  0.37  0.30  0.19  0.29  0.22  0.24  0.43  0.23  0.19  0.27  0.24  0.35  0.35  0.45  0.48  0.43  0.22  0.27  0.23  0.19  0.48  0.49  0.32  0.22  0.42  0.46  0.26  0.25  0.32  0.24  0.26  0.19  0.19
                                                                                                                                                                                                                    1.00  0.53  0.43  0.61  0.71  0.49  0.45  0.59  0.58  0.57  0.26  0.24  0.30  0.27  0.22  0.30  0.26  0.35  0.33  0.35  0.06  0.30  0.36  0.30  0.08  0.33  0.19  0.19  0.47  0.29  0.10  0.23  0.18  0.28  0.39  0.36  0.47  0.36  0.21  0.23  0.17  0.23  0.33  0.36  0.19  0.15  0.38  0.39  0.23  0.20  0.32  0.20  0.17  0.17  0.18
                                                                                                                                                                                                                          1.00  0.22  0.56  0.69  0.93  0.67  0.59  0.46  0.44  0.32  0.39  0.28  0.44  0.34  0.42  0.34  0.46  0.43  0.45  0.11  0.48  0.41  0.45  0.30  0.41  0.39  0.35  0.37  0.40  0.33  0.48  0.43  0.44  0.45  0.43  0.41  0.40  0.39  0.44  0.32  0.36  0.30  0.33  0.37  0.38  0.39  0.33  0.47  0.39  0.40  0.38  0.37  0.42  0.42
                                                                                                                                                                                                                                1.00  0.46  0.42  0.20  0.39  0.38  0.61  0.55  0.25  0.12  0.31  0.12  0.11  0.17  0.21  0.17  0.24  0.22 -0.01  0.17  0.28  0.16  0.04  0.15  0.10  0.14  0.30  0.11  0.04  0.10  0.07  0.21  0.21  0.26  0.38  0.27  0.05  0.12  0.10  0.10  0.24  0.26  0.12  0.09  0.27  0.26  0.11  0.13  0.17  0.11  0.12  0.03  0.03
                                                                                                                                                                                                                                      1.00  0.78  0.52  0.68  0.68  0.79  0.75  0.30  0.30  0.32  0.36  0.26  0.35  0.35  0.43  0.40  0.40  0.16  0.39  0.42  0.34  0.14  0.39  0.22  0.23  0.47  0.34  0.17  0.32  0.27  0.38  0.44  0.46  0.51  0.45  0.31  0.35  0.28  0.27  0.53  0.55  0.42  0.28  0.48  0.54  0.33  0.31  0.40  0.31  0.30  0.26  0.27
                                                                                                                                                                                                                                            1.00  0.67  0.58  0.81  0.73  0.66  0.27  0.30  0.29  0.36  0.25  0.33  0.29  0.39  0.38  0.40  0.12  0.39  0.37  0.33  0.14  0.37  0.25  0.23  0.48  0.33  0.20  0.35  0.30  0.34  0.43  0.40  0.48  0.36  0.32  0.33  0.29  0.31  0.46  0.49  0.33  0.28  0.54  0.50  0.37  0.31  0.42  0.31  0.28  0.32  0.32
                                                                                                                                                                                                                                                  1.00  0.72  0.60  0.42  0.40  0.32  0.41  0.27  0.41  0.34  0.41  0.34  0.45  0.43  0.46  0.10  0.50  0.40  0.48  0.32  0.40  0.42  0.39  0.36  0.39  0.34  0.49  0.45  0.43  0.43  0.42  0.38  0.39  0.37  0.40  0.34  0.38  0.29  0.32  0.35  0.39  0.37  0.32  0.46  0.40  0.40  0.39  0.40  0.46  0.45
                                                                                                                                                                                                                                                        1.00  0.50  0.69  0.62  0.40  0.32  0.41  0.30  0.29  0.35  0.46  0.39  0.42  0.38  0.19  0.41  0.44  0.40  0.32  0.36  0.32  0.36  0.36  0.34  0.28  0.38  0.35  0.44  0.40  0.53  0.42  0.53  0.29  0.35  0.33  0.33  0.36  0.39  0.40  0.37  0.38  0.38  0.39  0.39  0.40  0.38  0.41  0.35  0.34
                                                                                                                                                                                                                                                              1.00  0.66  0.68  0.21  0.25  0.22  0.32  0.23  0.29  0.22  0.35  0.32  0.38  0.11  0.34  0.33  0.35  0.14  0.33  0.24  0.22  0.41  0.30  0.17  0.29  0.24  0.29  0.40  0.33  0.44  0.30  0.30  0.25  0.26  0.24  0.41  0.41  0.25  0.23  0.48  0.45  0.31  0.28  0.34  0.28  0.23  0.29  0.31
                                                                                                                                                                                                                                                                    1.00  0.85  0.36  0.23  0.42  0.28  0.19  0.26  0.39  0.30  0.34  0.34  0.14  0.30  0.38  0.29  0.18  0.28  0.21  0.24  0.43  0.25  0.17  0.24  0.20  0.33  0.35  0.44  0.49  0.43  0.20  0.28  0.22  0.21  0.45  0.48  0.31  0.23  0.46  0.49  0.28  0.26  0.34  0.25  0.26  0.20  0.20
                                                                                                                                                                                                                                                                          1.00  0.34  0.23  0.38  0.29  0.17  0.25  0.39  0.31  0.34  0.31  0.21  0.29  0.37  0.29  0.17  0.29  0.19  0.21  0.45  0.24  0.16  0.24  0.21  0.32  0.35  0.44  0.51  0.42  0.21  0.28  0.23  0.18  0.43  0.44  0.32  0.22  0.42  0.47  0.27  0.27  0.34  0.28  0.27  0.22  0.22
                                                                                                                                                                                                                                                                                1.00  0.49  0.78  0.42  0.58  0.68  0.82  0.60  0.80  0.58  0.03  0.51  0.76  0.55  0.42  0.60  0.47  0.55  0.42  0.52  0.45  0.47  0.43  0.78  0.58  0.77  0.59  0.75  0.31  0.34  0.30  0.30  0.30  0.31  0.41  0.32  0.28  0.31  0.36  0.34  0.43  0.33  0.36  0.32  0.32
                                                                                                                                                                                                                                                                                      1.00  0.38  0.41  0.38  0.50  0.40  0.43  0.54  0.75  0.02  0.70  0.44  0.78  0.45  0.39  0.73  0.62  0.49  0.33  0.63  0.68  0.64  0.53  0.42  0.45  0.41  0.39  0.31  0.31  0.38  0.30  0.27  0.27  0.39  0.40  0.32  0.27  0.33  0.38  0.31  0.36  0.47  0.35  0.34
                                                                                                                                                                                                                                                                                            1.00  0.36  0.46  0.57  0.82  0.57  0.66  0.49  0.22  0.46  0.66  0.47  0.38  0.57  0.34  0.44  0.47  0.46  0.30  0.40  0.35  0.64  0.55  0.74  0.56  0.74  0.27  0.32  0.25  0.27  0.32  0.37  0.36  0.31  0.33  0.35  0.34  0.34  0.41  0.34  0.34  0.29  0.29
                                                                                                                                                                                                                                                                                                  1.00  0.45  0.58  0.42  0.68  0.54  0.45  0.15  0.47  0.49  0.42  0.31  0.62  0.38  0.35  0.31  0.56  0.38  0.49  0.44  0.53  0.58  0.46  0.47  0.47  0.62  0.50  0.26  0.35  0.35  0.37  0.43  0.30  0.35  0.38  0.49  0.30  0.37  0.31  0.31  0.43  0.43
                                                                                                                                                                                                                                                                                                        1.00  0.85  0.48  0.70  0.81  0.50  0.02  0.37  0.78  0.47  0.21  0.68  0.36  0.37  0.34  0.87  0.25  0.36  0.28  0.78  0.72  0.58  0.60  0.58  0.38  0.33  0.23  0.44  0.29  0.32  0.36  0.22  0.29  0.30  0.39  0.25  0.41  0.25  0.27  0.32  0.31
                                                                                                                                                                                                                                                                                                              1.00  0.59  0.84  0.90  0.61  0.03  0.49  0.85  0.57  0.27  0.82  0.44  0.45  0.43  0.78  0.33  0.46  0.39  0.87  0.79  0.67  0.69  0.67  0.48  0.40  0.29  0.41  0.35  0.37  0.42  0.28  0.33  0.38  0.44  0.30  0.48  0.31  0.32  0.40  0.39
                                                                                                                                                                                                                                                                                                                    1.00  0.64  0.67  0.49  0.42  0.52  0.65  0.46  0.46  0.62  0.38  0.44  0.43  0.51  0.35  0.49  0.47  0.66  0.59  0.82  0.50  0.83  0.40  0.38  0.23  0.29  0.33  0.34  0.45  0.34  0.27  0.34  0.37  0.36  0.44  0.36  0.38  0.37  0.36
                                                                                                                                                                                                                                                                                                                          1.00  0.78  0.55  0.19  0.51  0.75  0.52  0.29  0.92  0.38  0.39  0.45  0.81  0.30  0.50  0.43  0.75  0.88  0.69  0.63  0.70  0.69  0.47  0.30  0.42  0.44  0.44  0.49  0.34  0.38  0.47  0.52  0.36  0.54  0.37  0.36  0.52  0.50
                                                                                                                                                                                                                                                                                                                                1.00  0.65  0.05  0.53  0.90  0.61  0.33  0.77  0.49  0.52  0.51  0.75  0.41  0.52  0.44  0.95  0.80  0.79  0.75  0.77  0.46  0.41  0.34  0.41  0.39  0.42  0.47  0.33  0.38  0.41  0.46  0.37  0.52  0.37  0.37  0.40  0.39
                                                                                                                                                                                                                                                                                                                                      1.00  0.04  0.85  0.60  0.88  0.45  0.52  0.79  0.71  0.64  0.45  0.55  0.70  0.64  0.62  0.58  0.58  0.58  0.54  0.33  0.34  0.40  0.33  0.36  0.38  0.42  0.43  0.43  0.37  0.37  0.47  0.40  0.45  0.47  0.36  0.34
                                                                                                                                                                                                                                                                                                                                            1.00  0.16  0.03  0.04  0.17  0.15  0.00 -0.00  0.16  0.13  0.04  0.17  0.19  0.05  0.15  0.27  0.00  0.30  0.20  0.20  0.00  0.10  0.16  0.16  0.22  0.11  0.08  0.16  0.15  0.13  0.17  0.15  0.11  0.21  0.21
                                                                                                                                                                                                                                                                                                                                                  1.00  0.46  0.75  0.59  0.47  0.76  0.71  0.59  0.40  0.61  0.86  0.84  0.51  0.52  0.56  0.45  0.50  0.39  0.36  0.40  0.32  0.32  0.33  0.44  0.52  0.39  0.34  0.37  0.52  0.39  0.50  0.53  0.39  0.38
                                                                                                                                                                                                                                                                                                                                                        1.00  0.55  0.26  0.75  0.41  0.44  0.51  0.73  0.30  0.43  0.35  0.87  0.78  0.79  0.85  0.82  0.42  0.39  0.29  0.37  0.40  0.43  0.44  0.30  0.41  0.43  0.44  0.34  0.51  0.34  0.34  0.35  0.34
                                                                                                                                                                                                                                                                                                                                                              1.00  0.44  0.50  0.76  0.65  0.54  0.44  0.54  0.66  0.61  0.59  0.55  0.55  0.52  0.51  0.35  0.33  0.37  0.34  0.32  0.34  0.39  0.39  0.39  0.33  0.37  0.43  0.37  0.42  0.48  0.38  0.38
                                                                                                                                                                                                                                                                                                                                                                    1.00  0.24  0.66  0.81  0.14  0.21  0.76  0.68  0.71  0.36  0.25  0.40  0.18  0.38  0.32  0.23  0.28  0.25  0.10  0.13  0.29  0.41  0.11  0.11  0.25  0.36  0.14  0.35  0.39  0.31  0.29
                                                                                                                                                                                                                                                                                                                                                                          1.00  0.33  0.35  0.44  0.74  0.25  0.44  0.37  0.73  0.82  0.67  0.64  0.69  0.60  0.41  0.27  0.39  0.40  0.39  0.44  0.30  0.34  0.43  0.47  0.32  0.51  0.33  0.32  0.47  0.47
                                                                                                                                                                                                                                                                                                                                                                                1.00  0.78  0.38  0.32  0.78  0.81  0.80  0.52  0.41  0.45  0.37  0.39  0.34  0.29  0.38  0.31  0.22  0.24  0.35  0.45  0.28  0.21  0.31  0.43  0.24  0.42  0.46  0.35  0.34
                                                                                                                                                                                                                                                                                                                                                                                      1.00  0.38  0.32  0.78  0.73  0.72  0.53  0.39  0.46  0.38  0.42  0.29  0.23  0.41  0.30  0.20  0.24  0.32  0.43  0.26  0.22  0.29  0.41  0.24  0.39  0.42  0.31  0.29
                                                                                                                                                                                                                                                                                                                                                                                            1.00  0.38  0.25  0.47  0.39  0.44  0.54  0.56  0.65  0.52  0.24  0.28  0.40  0.25  0.42  0.44  0.38  0.33  0.49  0.44  0.30  0.37  0.41  0.36  0.35  0.27  0.27
                                                                                                                                                                                                                                                                                                                                                                                                  1.00  0.23  0.39  0.33  0.73  0.83  0.60  0.60  0.61  0.60  0.38  0.25  0.48  0.37  0.39  0.40  0.25  0.33  0.38  0.46  0.28  0.46  0.30  0.29  0.39  0.38
                                                                                                                                                                                                                                                                                                                                                                                                        1.00  0.72  0.74  0.44  0.28  0.35  0.26  0.31  0.34  0.27  0.40  0.26  0.18  0.19  0.35  0.44  0.20  0.16  0.29  0.39  0.18  0.38  0.41  0.34  0.33
                                                                                                                                                                                                                                                                                                                                                                                                              1.00  0.96  0.51  0.49  0.52  0.39  0.48  0.47  0.39  0.42  0.34  0.28  0.29  0.45  0.54  0.34  0.30  0.38  0.50  0.34  0.48  0.49  0.43  0.42
                                                                                                                                                                                                                                                                                                                                                                                                                    1.00  0.45  0.41  0.48  0.30  0.44  0.45  0.33  0.39  0.31  0.23  0.24  0.42  0.53  0.29  0.24  0.34  0.48  0.28  0.46  0.49  0.41  0.40
                                                                                                                                                                                                                                                                                                                                                                                                                          1.00  0.78  0.77  0.70  0.76  0.47  0.41  0.33  0.40  0.36  0.40  0.47  0.34  0.35  0.38  0.45  0.35  0.48  0.36  0.37  0.40  0.39
                                                                                                                                                                                                                                                                                                                                                                                                                                1.00  0.73  0.71  0.71  0.68  0.43  0.30  0.42  0.46  0.49  0.47  0.33  0.44  0.47  0.52  0.37  0.52  0.38  0.36  0.45  0.43
                                                                                                                                                                                                                                                                                                                                                                                                                                      1.00  0.67  0.95  0.43  0.42  0.29  0.36  0.40  0.44  0.49  0.38  0.40  0.42  0.43  0.42  0.50  0.42  0.41  0.39  0.38
                                                                                                                                                                                                                                                                                                                                                                                                                                            1.00  0.69  0.37  0.40  0.27  0.34  0.49  0.52  0.42  0.29  0.51  0.53  0.43  0.35  0.50  0.34  0.33  0.33  0.32
                                                                                                                                                                                                                                                                                                                                                                                                                                                  1.00  0.46  0.43  0.27  0.34  0.40  0.43  0.49  0.35  0.39  0.43  0.44  0.40  0.51  0.40  0.37  0.40  0.39
                                                                                                                                                                                                                                                                                                                                                                                                                                                        1.00  0.39  0.22  0.32  0.33  0.33  0.38  0.31  0.29  0.33  0.46  0.30  0.34  0.32  0.28  0.46  0.46
                                                                                                                                                                                                                                                                                                                                                                                                                                                              1.00  0.45  0.56  0.62  0.62  0.78  0.54  0.58  0.68  0.79  0.53  0.73  0.54  0.51  0.73  0.72
                                                                                                                                                                                                                                                                                                                                                                                                                                                                    1.00  0.44  0.41  0.41  0.61  0.75  0.52  0.42  0.50  0.68  0.49  0.68  0.65  0.51  0.49
                                                                                                                                                                                                                                                                                                                                                                                                                                                                          1.00  0.53  0.57  0.59  0.47  0.47  0.54  0.74  0.49  0.59  0.50  0.50  0.65  0.61
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                1.00  0.92  0.63  0.43  0.77  0.89  0.62  0.49  0.75  0.51  0.44  0.59  0.56
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                      1.00  0.65  0.44  0.79  0.88  0.66  0.50  0.74  0.51  0.43  0.56  0.53
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                            1.00  0.73  0.59  0.66  0.76  0.70  0.71  0.71  0.71  0.72  0.69
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                  1.00  0.60  0.44  0.62  0.90  0.54  0.88  0.86  0.61  0.59
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                        1.00  0.80  0.62  0.63  0.68  0.63  0.53  0.51  0.50
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                              1.00  0.64  0.50  0.80  0.52  0.45  0.60  0.59
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                    1.00  0.62  0.70  0.64  0.59  0.85  0.82
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                          1.00  0.61  0.97  0.88  0.61  0.60
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                1.00  0.62  0.55  0.69  0.66
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                      1.00  0.85  0.63  0.63
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                            1.00  0.61  0.59
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                  1.00  0.97
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                        1.00



********************************

